A Data-Driven Framework for Identifying and Prioritizing RPA Opportunities in Healthcare Processes

Robotic Process Automation (RPA) is widely used to reduce administrative burden in United States hospitals, yet an estimated 30-50% of RPA initiatives underperform because processes are selected informally, without a repeatable method to catalogue candidates, prioritize them, match each to an automation tier -- a Python bot, an open-source orchestrator such as n8n, or an enterprise platform such as UiPath -- and forecast financial return before committing resources. We propose a four-module, data-driven framework unifying these decisions: a Process Taxonomy of twenty recurring hospital processes across five value streams; a Prioritization module deriving an Automation Suitability Index from an Analytic Hierarchy Process matrix with an explicit consistency check; a Tool-Tier Selection module recommending the least-cost technology sufficient for a process complexity, integration, and compliance profile; and a Return-on-Investment module quantifying labor savings, error-cost avoidance, payback, and net present value. Applied to a synthetic portfolio spanning all twenty processes, plus a reference data-flow architecture linking it to hospital EHR/payer/ERP systems: 12 of 20 clear the prioritization threshold; the ranking is robust to +/-20% weight perturbation (Spearman correlation 0.83, top-5 set preserved 97.7%, 2,000 Monte Carlo trials); an Automation Risk Index flags four qualifying processes as Critical risk; a budget-constrained portfolio optimization shows diminishing marginal NPV as spend scales from $400K to $1.03M; and a second Monte Carlo analysis shows portfolio NPV stays positive at its 5th percentile. The framework is a conceptual synthesis of the literature rather than an instrument calibrated on primary hospital data; we discuss HIPAA governance and a research agenda for empirical validation. A supplementary Python implementation accompanies the paper.

==> anc/rpa_simulation.py <==
"""
Reference implementation of the four-module RPA prioritization framework
described in "A Data-Driven Framework for Identifying and Prioritizing RPA
Opportunities in Healthcare Processes" (Gomez & Castillo).

This script is supplementary material accompanying the paper. It implements,
end to end and reproducibly:
  - Module 2: AHP-derived criterion weights + Consistency Ratio (Sec. 3.2.1)
  - Module 2: Automation Suitability Index (ASI) scoring for the 20-process
    portfolio (Eq. 1), plus the Automation Risk Index (ARI, Sec. 5.x)
  - Module 3: attribute-weighted tool-tier fit scoring with PHI tie-break
    (Algorithm 1)
  - Module 4: ROI (labor savings, error-cost avoidance, payback, 3-year NPV)
  - Portfolio optimization: budget-constrained selection maximizing total NPV
    (Sec. 4.7)
  - Sensitivity analyses:
      (a) AHP-weight perturbation -> ranking robustness (Sec. 4.6)
      (b) financial/operational-parameter perturbation -> NPV/payback risk
          distribution (Sec. 4.8)

All process attribute scores and cost assumptions are synthetic and
literature-informed illustrations, not primary data from a specific
hospital (see paper Sec. 5, Limitations).

Requires: numpy, scipy (pip install numpy scipy)
"""

import itertools
import numpy as np
from scipy.stats import spearmanr

np.random.seed(42)

# =================================================================
# Module 2a: AHP pairwise comparison matrix -> eigenvector weights + CR
# =================================================================
CRITERIA = ["S", "V", "D", "R", "St"]
TARGET_W = np.array([0.30, 0.25, 0.20, 0.15, 0.10])
N_CRIT = len(CRITERIA)
SAATY_RI = {1: 0, 2: 0, 3: 0.58, 4: 0.90, 5: 1.12, 6: 1.24, 7: 1.32, 8: 1.41, 9: 1.45, 10: 1.49}


def nearest_saaty(ratio):
    """Round a target weight ratio to the nearest value on Saaty's 1-9 scale."""
    if ratio >= 1:
        return round(min(max(ratio, 1), 9))
    inv = round(min(max(1 / ratio, 1), 9))
    return 1 / inv


def build_ahp_matrix(target_w):
    n = len(target_w)
    A = np.ones((n, n))
    for i in range(n):
        for j in range(n):
            if i != j:
                A[i, j] = nearest_saaty(target_w[i] / target_w[j])
    return A


def ahp_weights_and_cr(A):
    eigvals, eigvecs = np.linalg.eig(A)
    idx = np.argmax(eigvals.real)
    lam_max = eigvals[idx].real
    w = np.abs(eigvecs[:, idx].real)
    w = w / w.sum()
    n = A.shape[0]
    CI = (lam_max - n) / (n - 1)
    RI = SAATY_RI[n]
    CR = CI / RI
    return w, lam_max, CI, CR


A = build_ahp_matrix(TARGET_W)
W, LAM_MAX, CI, CR = ahp_weights_and_cr(A)

print("=== Module 2a: AHP pairwise matrix ===")
print(A)
print("Derived weights:", dict(zip(CRITERIA, np.round(W, 3))))
print(f"lambda_max={LAM_MAX:.4f}  CI={CI:.4f}  CR={CR:.4f}")
print()

# =================================================================
# Module 1/2b: 20-process synthetic attribute table
#   [S, V, D, R, St] each 1-5 (ASI criteria)
#   [legacy_gui, modern_api, phi] each 1-3 (tool-tier criteria)
# =================================================================
PROCESSES = [
    (1,  "Patient registration & demographic entry",        4,5,4,3,5, 2,2,3),
    (2,  "Appointment scheduling & no-show reminders",      4,5,5,2,4, 1,3,2),
    (3,  "Insurance eligibility & benefits verification",   4,5,4,4,4, 2,3,3),
    (4,  "Prior authorization initiation & status tracking",3,4,3,5,3, 3,1,3),
    (5,  "Medical coding & charge capture validation",      3,4,4,5,3, 2,2,3),
    (6,  "Claims scrubbing & submission (837)",             5,5,5,4,4, 1,3,3),
    (7,  "Claims status tracking & denial management",      3,4,3,4,3, 3,1,2),
    (8,  "Payment posting & remittance (835/ERA)",          5,5,5,3,4, 1,3,2),
    (9,  "EHR/EMR data entry or system migration",          2,3,3,4,2, 3,1,3),
    (10, "Quality/cancer registry data abstraction",        4,2,4,3,4, 1,2,3),
    (11, "Lab and radiology result routing & reporting",    4,5,5,4,4, 1,3,3),
    (12, "Discharge summary & referral letters",            2,4,2,3,3, 2,2,3),
    (13, "Inventory monitoring & replenishment",            5,4,4,2,5, 1,3,1),
    (14, "Vendor invoice processing & 3-way match",         5,4,4,2,5, 1,3,1),
    (15, "Equipment maintenance scheduling & logging",      4,3,3,3,4, 2,2,1),
    (16, "Purchase order creation & approval routing",      3,3,3,2,3, 1,3,1),
    (17, "Staff credentialing & license monitoring",        5,2,3,4,5, 2,2,2),
    (18, "Employee onboarding/offboarding & HR entry",      3,3,3,3,3, 2,2,2),
    (19, "Payroll processing & timesheet reconciliation",   4,4,4,3,4, 2,2,2),
    (20, "Regulatory/quality compliance reporting",         3,2,3,4,2, 2,2,2),
]
THRESH = 3.5


def asi_score(S, V, D, R, St, w=W):
    return w[0]*S + w[1]*V + w[2]*D + w[3]*R + w[4]*St


rows = []
for pid, name, S, V, D, R, St, legacy, api, phi in PROCESSES:
    asi = asi_score(S, V, D, R, St)
    rows.append(dict(pid=pid, name=name, S=S, V=V, D=D, R=R, St=St,
                      asi=round(asi, 2), legacy=legacy, api=api, phi=phi))
rows.sort(key=lambda r: -r["asi"])

print("=== Portfolio ASI ranking (all 20) ===")
for r in rows:
    flag = "PROCEED" if r["asi"] >= THRESH else "hold"
    print(f"{r['pid']:2d}  ASI={r['asi']:.2f}  {flag:7s}  {r['name']}")
qualifying = [r for r in rows if r["asi"] >= THRESH]
print(f"\n{len(qualifying)} of 20 processes clear ASI >= {THRESH}\n")

# =================================================================
# Module 2c: Automation Risk Index (ARI)
#   Combines Error/Compliance Risk (R), PHI exposure, and instability
#   (6 - St) into a single 0-100 risk score with Saaty-style buckets.
# =================================================================
def ari_score(R, phi, St):
    R_norm = (R - 1) / 4 * 100
    phi_norm = (phi - 1) / 2 * 100
    instab_norm = (5 - St) / 4 * 100
    return (R_norm + phi_norm + instab_norm) / 3


def ari_bucket(ari):
    if ari <= 20: return "Low"
    if ari <= 40: return "Moderate"
    if ari <= 60: return "High"
    return "Critical"


print("=== Module 2c: Automation Risk Index (qualifying processes) ===")
for r in qualifying:
    ari = ari_score(r["R"], r["phi"], r["St"])
    r["ari"] = round(ari, 1)
    r["ari_bucket"] = ari_bucket(ari)
    print(f"{r['pid']:2d}  ARI={r['ari']:5.1f}  {r['ari_bucket']:9s}  {r['name']}")
print()

# =================================================================
# Module 3: Tool-tier fit + PHI tie-break
# =================================================================
CAP = np.array([
    [1, 1, 3],   # legacy_gui
    [3, 3, 2],   # modern_api
    [1, 2, 3],   # phi
    [3, 3, 1],   # budget_tolerance (org-level, fixed)
    [1, 2, 3],   # inhouse_capacity required (org-level, fixed)
])
BUDGET_TOL = 2
INHOUSE_CAP = 2
TIERS = ["Python", "n8n", "EnterpriseRPA"]


def tool_tier_fit(legacy, api, phi):
    a = np.array([legacy, api, phi, BUDGET_TOL, INHOUSE_CAP], dtype=float)
    fit = (a[:, None] * CAP).sum(axis=0) / a.sum()
    top = fit.max()
    tied = [i for i in range(3) if abs(fit[i] - top) < 1e-9]
    if len(tied) == 1:
        k_idx = tied[0]
    elif phi >= 3:
        k_idx = max(tied)
    else:
        k_idx = min(tied)
    return fit, TIERS[k_idx]


print("=== Module 3: Tool-tier recommendation (qualifying processes) ===")
for r in qualifying:
    fit, tier = tool_tier_fit(r["legacy"], r["api"], r["phi"])
    r["fit"] = fit
    r["tier"] = tier
    print(f"{r['pid']:2d}  Fit=Py:{fit[0]:.2f} n8n:{fit[1]:.2f} Ent:{fit[2]:.2f}  -> {tier:14s}  {r['name']}")
print()

# =================================================================
# Module 4: ROI (point estimates)
# =================================================================
ROI_INPUTS = {
    #  pid: (t0_min, t1_min, n_annual, c_h, e0, c_e, rho, I)
    6:  (4, 0.5, 180000, 24, 0.06, 45, 0.75, 95000),
    8:  (5, 1,   150000, 24, 0.04, 60, 0.70, 90000),
    11: (5, 1,   90000,  30, 0.03, 120, 0.65, 85000),
    3:  (6, 1,   40000,  28, 0.05, 90, 0.70, 115000),
    1:  (7, 1.5, 60000,  22, 0.05, 55, 0.60, 105000),
    2:  (2, 0.3, 120000, 20, 0.10, 20, 0.60, 45000),
    13: (3, 0.5, 50000,  20, 0.08, 35, 0.70, 50000),
    14: (10, 2,  36000,  26, 0.05, 65, 0.70, 55000),
    19: (6, 1.5, 26000,  24, 0.03, 80, 0.65, 95000),
    5:  (8, 2,   40000,  30, 0.06, 110, 0.60, 100000),
    17: (15, 3,  6000,   26, 0.10, 400, 0.80, 75000),
    4:  (20, 5,  15000,  28, 0.08, 250, 0.55, 120000),
}
DISCOUNT_R = 0.08
CR_FRACTION = 0.175  # recurring annual cost as fraction of I


def roi_metrics(t0, t1, n, c_h, e0, c_e, rho, I, r=DISCOUNT_R, years=3):
    labor = (t0 - t1) / 60 * n * c_h
    errc = e0 * n * c_e * rho
    B = labor + errc
    Cr = CR_FRACTION * I
    payback = I / (B / 12)
    npv = -I + sum((B - Cr) / (1 + r) ** t for t in range(1, years + 1))
    return B, payback, npv


print("=== Module 4: ROI projections (point estimates) ===")
by_pid = {r["pid"]: r for r in qualifying}
for pid, inputs in ROI_INPUTS.items():
    B, payback, npv = roi_metrics(*inputs)
    r = by_pid[pid]
    r["B"], r["payback"], r["npv"] = B, payback, npv
    print(f"{pid:2d}  B=${B:,.0f}/yr  payback={payback:.1f}mo  NPV3=${npv:,.0f}  tier={r['tier']}  {r['name']}")
print()

# =================================================================
# Portfolio optimization: budget-constrained selection maximizing NPV
#   (brute-force exact search over 2^12 subsets -- tractable at this scale)
# =================================================================
qualifying_with_roi = [by_pid[pid] for pid in ROI_INPUTS]
total_I = sum(ROI_INPUTS[r["pid"]][7] for r in qualifying_with_roi)
print(f"=== Portfolio optimization (total cost of all 12: ${total_I:,.0f}) ===")

BUDGETS = {"Conservative": 400000, "Base": 700000, "Aggressive": total_I}
for label, budget in BUDGETS.items():
    best_npv, best_subset = -np.inf, ()
    n_items = len(qualifying_with_roi)
    for mask in itertools.product([0, 1], repeat=n_items):
        cost = sum(ROI_INPUTS[qualifying_with_roi[i]["pid"]][7] for i in range(n_items) if mask[i])
        if cost > budget:
            continue
        npv = sum(qualifying_with_roi[i]["npv"] for i in range(n_items) if mask[i])
        if npv > best_npv:
            best_npv, best_subset = npv, mask
    chosen = [qualifying_with_roi[i]["pid"] for i in range(n_items) if best_subset[i]]
    cost_used = sum(ROI_INPUTS[pid][7] for pid in chosen)
    print(f"{label:12s} budget=${budget:,.0f}  chosen={sorted(chosen)}  cost=${cost_used:,.0f}  total_NPV3=${best_npv:,.0f}")
print()

# =================================================================
# Sensitivity (a): AHP weight perturbation -> ranking robustness
# =================================================================
N_MC = 2000
base_rank = [r["pid"] for r in rows]
base_top5 = set(base_rank[:5])
taus, top5_overlaps = [], []
for _ in range(N_MC):
    pert = W * (1 + np.random.uniform(-0.20, 0.20, size=5))
    pert = pert / pert.sum()
    scored = [(pid, asi_score(S, V, D, R, St, pert)) for pid, name, S, V, D, R, St, *_ in PROCESSES]
    scored.sort(key=lambda x: -x[1])
    order = [x[0] for x in scored]
    rho_s, _ = spearmanr(base_rank, order)
    taus.append(rho_s)
    top5_overlaps.append(len(set(order[:5]) & base_top5) / 5)

print(f"=== Sensitivity (a): AHP-weight perturbation, N={N_MC}, +/-20% ===")
print(f"Mean Spearman correlation: {np.mean(taus):.3f} (sd {np.std(taus):.3f})")
print(f"Mean Top-5 overlap: {np.mean(top5_overlaps):.3f} (sd {np.std(top5_overlaps):.3f})")
print()

# =================================================================
# Sensitivity (b): financial/operational parameter perturbation
#   -> NPV/payback risk distribution (triangular distributions)
# =================================================================
def triangular(point, low_frac, high_frac):
    return np.random.triangular(point * low_frac, point, point * high_frac)


N_FIN = 2000
portfolio_npvs = []
process6_npvs, process6_paybacks = [], []
for _ in range(N_FIN):
    total_npv = 0.0
    for pid, inputs in ROI_INPUTS.items():
        t0, t1, n, c_h, e0, c_e, rho, I = inputs
        n_p = triangular(n, 0.85, 1.25)
        t0_p = triangular(t0, 0.90, 1.20)
        ce_p = triangular(c_e, 0.70, 1.50)
        e0_p = triangular(e0, 0.80, 1.30)
        rho_p = min(triangular(rho, 0.85, 1.00), 1.0)
        I_p = triangular(I, 0.90, 1.30)
        B, payback, npv = roi_metrics(t0_p, t1, n_p, c_h, e0_p, ce_p, rho_p, I_p)
        total_npv += npv
        if pid == 6:
            process6_npvs.append(npv)
            process6_paybacks.append(payback)
    portfolio_npvs.append(total_npv)

portfolio_npvs = np.array(portfolio_npvs)
process6_npvs = np.array(process6_npvs)
process6_paybacks = np.array(process6_paybacks)

print(f"=== Sensitivity (b): financial-parameter perturbation, N={N_FIN} ===")
print("Portfolio-wide 3-yr NPV (sum of 12 processes) distribution:")
print(f"  P5=${np.percentile(portfolio_npvs,5):,.0f}  P50=${np.percentile(portfolio_npvs,50):,.0f}  "
      f"P95=${np.percentile(portfolio_npvs,95):,.0f}  mean=${portfolio_npvs.mean():,.0f}")
print("Process 6 (claims scrubbing) NPV distribution:")
print(f"  P5=${np.percentile(process6_npvs,5):,.0f}  P50=${np.percentile(process6_npvs,50):,.0f}  "
      f"P95=${np.percentile(process6_npvs,95):,.0f}")
print("Process 6 payback (months) distribution:")
print(f"  P5={np.percentile(process6_paybacks,5):.1f}  P50={np.percentile(process6_paybacks,50):.1f}  "
      f"P95={np.percentile(process6_paybacks,95):.1f}")

